Coupled minimal models revisited II: Constraints from permutation symmetry

Coupling $N$ large $m$ minimal models and flowing to IR fixed points is a systematic way to build new classes of compact unitary 2d CFTs which are likely to be irrational, and potentially have a positive Virasoro twist gap above the vaccuum. In this paper, we build on the construction of [1], establishing that, for spins less than 10, additional currents transforming in non-trivial irreducible representations of the permutation symmetry $S_N$ are not conserved at the IR fixed points. Along the way, we develop a finer understanding of the spectrum of these theories, of the special properties of the $N=4$ case and of non-invertible symmetries that constrain them. We also discuss variations of the original setup of [1] some of which can exist for smaller values of the UV central charge.

==> anc/backend.py <==
#!/usr/bin/env python
from symengine import *

def ff(n, k):
    f1 = 1
    f2 = n
    for j in range(0, k):
        f1 *= f2
        f2 -= 1
    return f1

def factorial(n):
    return ff(n, n - 1)

# Sums of rational functions in x_{ij} are stored as [term1, term2, term3]
# Each term is [coeff, [i1, j1, pow1], [i2, j2, pow2], ... ]
def to_expression(expr1):
    expr2 = 0
    syms = [symbols('z' + str(i)) for i in range(0, 9)]
    for term1 in expr1:
        term2 = term1[0]
        for i in range(1, len(term1)):
            term2 *= (syms[term1[i][0]] - syms[term1[i][1]]) ** term1[i][2]
        expr2 += term2
    return expr2

# Suppresses multiplying by 1 and adding 0
def prune(expr):
    i = 0
    while i < len(expr):
        if expr[i][0] == 0:
            expr = expr[:i] + expr[i + 1:]
        else:
            j = 1
            while j < len(expr[i]):
                if expr[i][j][2] == 0:
                    expr[i] = expr[i][:j] + expr[i][j + 1:]
                else:
                    j += 1
            i += 1
    return expr

# This changes every (var1 - var3) to (var2 - var3)
# Clearly (var3 - var1) becomes (var3 - var2) too
# The presence of any (var1 - var2) will cause problems
def substitute(expr, var1, var2):
    new_expr = []
    for term in expr:
        gone = False
        while gone == False:
            gone = True
            for i in range(1, len(term)):
                proceed = False
                if term[i][0] == var1:
                    proceed = True
                elif term[i][1] == var1:
                    proceed = True
                    var3 = term[i][0]
                    order = term[i][2]
                    term[0] *= (-1) ** abs(order)
                    term[i][0] = var1
                    term[i][1] = var3
                if proceed:
                    gone = False
                    found = False
                    var3 = term[i][1]
                    order = term[i][2]
                    # Now find (var2 - var3) or (var3 - var2)
                    for j in range(1, len(term)):
                        if term[j][0] == var2 and term[j][1] == var3:
                            found = True
                            term[j][2] += order
                            break
                        elif term[j][0] == var3 and term[j][1] == var2:
                            found = True
                            term[j][2] += order
                            term[0] *= (-1) ** abs(order)
                            break
                    if found == True:
                        term = term[:i] + term[i + 1:]
                    else:
                        term[i][0] = var2
                    break
        new_expr.append(term)
    new_expr = prune(new_expr)
    return new_expr

# Copy going two levels deep
def deepcopy(collection):
    ret = []
    for item in collection:
        ret.append(item[:])
    return ret

# There does not seem to be something quite like this in sympy
def n_in_m_parts(n, m):
    if m == 1:
        yield [n]
        return
    old_ret = [[i] for i in range(0, n + 1)]
    for i in range(0, m - 2):
        ret = []
        for el in old_ret:
            for j in range(0, n - sum(el) + 1):
                ret.append(el + [j])
        old_ret = ret
    for el in old_ret:
        yield el + [n - sum(el)]

# This differentiates a single term n times with the general Leibniz rule
# We used to need to have x in the first position... (x - y) not (y - x)
# Now the variable sign support should take care of it
def differentiate(term, x, n):
    expr = []
    variable_signs = []
    variable_factor = []
    constant_factor = []
    prefactor = term[0]
    for i in range(1, len(term)):
        if term[i][0] == x:
            variable_factor.append(term[i])
            variable_signs.append(1)
        elif term[i][1] == x:
            variable_factor.append(term[i])
            variable_signs.append(-1)
        else:
            constant_factor.append(term[i])
    m = len(variable_factor)
    if m == 0:
        return [[0]]
    m_tuples = n_in_m_parts(n, m)
    for tup in m_tuples:
        prod = 1
        for k in tup:
            prod *= factorial(k)
        new_term = [prefactor * Rational(factorial(n), prod)]
        for i in range(0, m):
            new_term[0] *= ff(variable_factor[i][2], tup[i])
            new_term[0] *= variable_signs[i] ** tup[i]
            new_term.append([variable_factor[i][0], variable_factor[i][1], variable_factor[i][2] - tup[i]])
        expr.append(new_term + deepcopy(constant_factor))
    new_expr = prune(expr)
    return expr

# This carries out the above for an entire sum
# Collecting too often or not often enough will both kill performance so we try some heuristics
def diff_sum(expr, x, n, col = False):
    ret = []
    threshold = 1.5 * len(expr)
    for term in expr:
        ret += differentiate(term, x, n)
        if col and float(len(ret)) > threshold:
            ret = collect(ret)
            threshold *= 1.25
    return ret

# An operation which is hard to do without a dedicated function
def multiply(expr1, expr2):
    ret = []
    for term1 in expr1:
        for term2 in expr2:
            term3 = [term1[0] * term2[0]]
            term1_left = list(range(1, len(term1)))
            term2_left = list(range(1, len(term2)))
            while len(term1_left) > 0:
                power = term1[term1_left[0]]
                found = False
                for i in range(0, len(term2_left)):
                    index = term2_left[i]
                    if term2[index][0] == power[0] and term2[index][1] == power[1]:
                        term3.append([power[0], power[1], power[2] + term2[index][2]])
                        term1_left = term1_left[1:]
                        term2_left = term2_left[:i] + term2_left[i + 1:]
                        found = True
                        break
                    elif term2[index][0] == power[1] and term2[index][1] == power[0]:
                        term3.append([power[0], power[1], power[2] + term2[index][2]])
                        term1_left = term1_left[1:]
                        term2_left = term2_left[:i] + term2_left[i + 1:]
                        # Assume there will not be enough non-integer powers to screw this up
                        term3[0] *= (-1) ** abs(term2[index][2])
                        found = True
                        break
                if found == False:
                    term3.append([power[0], power[1], power[2]])
                    term1_left = term1_left[1:]
            while len(term2_left) > 0:
                power = term2[term2_left[0]]
                term3.append([power[0], power[1], power[2]])
                term2_left = term2_left[1:]
            ret.append(term3)
    #ret = collect(ret)
    return ret

# Cancels between the numerator and the denominator for a single term
def cancel(term):
    i = 1
    while i < len(term):
        var1 = term[i][0]
        var2 = term[i][1]
        j = i + 1
        while j < len(term):
            if term[j][0] == var1 and term[j][1] == var2:
                term[i][2] += term[j][2]
                term = term[:j] + term[j + 1:]
            elif term[j][0] == var2 and term[j][1] == var1:
                term[i][2] += term[j][2]
                term[0] *= (-1) ** abs(term[j][2])
                term = term[:j] + term[j + 1:]
            else:
                j += 1
        i += 1
    return term

# Computes an integral over (2*pi*i) with respect to var1
# The contour encircles var2 and picks up a residue at that point
def int_contour(expr, var1, var2):
    final_expr = []
    # Make sure everything has (var1 - var2) instead of (var2 - var1)
    for ind in range(0, len(expr)):
        for i in range(1, len(expr[ind])):
            if expr[ind][i][1] == var1 and expr[ind][i][0] == var2:
                expr[ind][i] = [expr[ind][i][1], expr[ind][i][0], expr[ind][i][2]]
                expr[ind][0] *= (-1) ** abs(expr[ind][i][2])
    # Find and remove (var1 - var2) to some power
    for term in expr:
        for i in range(1, len(term)):
            if term[i][0] == var1 and term[i][1] == var2:
                break
        else:
            continue
        order = -term[i][2]
        term = term[:i] + term[i + 1:]
        if order <= 0:
            continue
        term[0] *= Rational(1, factorial(order - 1))
        if order == 1:    
            new_expr = [term]
        else:
            new_expr = differentiate(term, var1, order - 1)
        new_expr = substitute(new_expr, var1, var2)
        for new_term in new_expr:
            final_expr.append(new_term)
    return final_expr

# With n variables, we assign an (n choose 2) digit number
# The base of it is the maximum degree
def order(term, min_power, max_power, seen_vars):
    num = 0
    ret = 0
    for i in range(0, len(seen_vars)):
        for j in range(i + 1, len(seen_vars)):
            power = 0
            for k in range(1, len(term)):
                if term[k][0] == seen_vars[i] and term[k][1] == seen_vars[j]:
                    power = term[k][2]
                    break
                elif term[k][0] == seen_vars[j] and term[k][1] == seen_vars[i]:
                    power = term[k][2]
                    break
            ret += (power - min_power + 1) * (max_power - min_power + 1) ** num
            num += 1
    return ret

# Combining like terms
def collect(expr):
    min_power = 0
    max_power = 0
    seen_vars = []
    for term in expr:
        for j in range(1, len(term)):
            if term[j][0] > term[j][1]:
                term[j] = [term[j][1], term[j][0], term[j][2]]
                term[0] *= (-1) ** abs(term[j][2])
            if not term[j][0] in seen_vars:
                seen_vars.append(term[j][0])
            if not term[j][1] in seen_vars:
                seen_vars.append(term[j][1])
            min_power = min(min_power, term[j][2])
            max_power = max(max_power, term[j][2])
    new_expr = sorted(expr, key = lambda t: order(t, min_power, max_power, seen_vars))
    # Now we just have to group neighbouring terms
    ret = [new_expr[0]]
    o1 = order(new_expr[0], min_power, max_power, seen_vars)
    #while i < len(new_expr) - 1:
    for i in range(0, len(new_expr) - 1):
        # Can we use the fact that orders were already computed in a vectorized way above?
        o2 = order(new_expr[i + 1], min_power, max_power, seen_vars)
        if o1 == o2:
            #new_expr[i + 1][0] += new_expr[i][0]
            #new_expr = new_expr[:i] + new_expr[i + 1:]
            ret[-1][0] += new_expr[i + 1][0]
        else:
            ret.append(new_expr[i + 1])
            #i += 1
        o1 = o2
    ret = prune(ret)
    return ret


==> anc/correlators.py <==
#!/usr/bin/env python
from sympy.utilities.iterables import permutations, combinations
from backend import *
import time
import sys

spin = int(sys.argv[1])
n_val = int(sys.argv[2])

if n_val == 4:
    irreps = ["", "1", "2", "11", "111"]
elif n_val == 5:
    irreps = ["", "1", "2", "11", "21", "111"]
elif n_val == 6:
    irreps = ["", "1", "2", "11", "21", "111", "3", "22"]
elif n_val == 7:
    irreps = ["", "1", "2", "11", "21", "111", "3", "22", "31"]
irreps.reverse()

fake_t = {}
fake_v = {}
# The results obtained by running filter.py
if n_val == 4:
    if spin == 6:
        fake_t[2] = ["t1"]
    elif spin == 8:
        fake_t[1] = ["t6"]
        fake_t[2] = ["t3", "t5"]
    elif spin == 9:
        fake_t[2] = ["t2", "t3"]
        fake_t[11] = ["t5"]
elif n_val == 5:
    if spin == 8:
        fake_t[2] = ["t5"]
    elif spin == 9:
        fake_t[21] = ["t2"]
elif n_val == 6:
    if spin == 8:
        fake_t[3] = ["t1"]

real_t = []
real_v = []
# Read the data produced by operators.py
for irrep in irreps:
    # The files might not exist
    # Also, they might involve fewer ops than an old file requiring a manual reset
    for i in range(0, 9999):
        exec("t" + str(i) + " = []")
        exec("v" + str(i) + " = []")
    try:
        exec(open("t_" + irrep + "_spin" + str(spin) + "_n" + str(n_val) + ".py").read())
    except:
        pass
    try:
        exec(open("v_" + irrep + "_spin" + str(spin) + "_n" + str(n_val) + ".py").read())
    except:
        pass
    for i in range(0, 9999):
        if irrep != "" and int(irrep) in list(fake_t.keys()) and "t" + str(i) in fake_t[int(irrep)]:
            continue
        exec("t_current = t" + str(i))
        if t_current == []:
            break
        else:
            real_t.append(t_current)
    for i in range(0, 9999):
        if irrep != "" and int(irrep) in list(fake_v.keys()) and "v" + str(i) in fake_v[int(irrep)]:
            continue
        exec("v_current = v" + str(i))
        if v_current == []:
            break
        else:
            real_v.append(v_current)

# Having these be global is helpful for computing several 3pt functions in one session
history1 = {}
history2 = {}

# Is this faster than just using a string representation?
def tup(corr):
    return tuple([tuple(o) for o in corr])

# Works with a V from \sigma or \epsilon type operators
def decompose(t_term, v_term, copies, num_phis):
    # Pad L_strings in T with empty slots to match the number of L_strings in V
    # The empty slots can only be contracted with copies of \phi (of which there are 4)
    if len(t_term) > len(v_term):
        return
    if len(t_term) < len(v_term) - num_phis:
        return
    t_pos_matched = []
    v_pos_matched = []
    t_pos_unmatched = []
    for i in range(1, len(t_term)):
        if t_term[i][0] in ['i', 'j', 'k', 'l', 'm']:
            found = False
            for j in range(1, len(v_term)):
                if v_term[j][0] == t_term[i][0]:
                    found = True
                    t_pos_matched.append(i)
                    v_pos_matched.append(j)
                    break
            if found == False:
                t_pos_unmatched.append(i)
    # This will specify the orderings of v_term strings relative to t_term strings
    # Each one can have a different coefficient
    temp = []
    coeffs = []
    # Get parts of v_term that are eligible to not be paired with anything from t_term
    phi_parts = []
    excess = len(v_term) - len(t_term)
    for i in range(len(v_term) - 1, 0, -1):
        if v_term[i][-1] != oo:
            continue
        if i in v_pos_matched:
            continue
        phi_parts.append(i)
    if len(phi_parts) < excess:
        return
    # Subsets with this many elements appear to be sorted in reverse order
    # Once we generate them and their combinatoric coefficients, make sure fixed indices are paired up
    # This filters the permutation list
    for comb in combinations(phi_parts, excess):
        rest = list(range(1, len(v_term)))
        for i in range(0, len(comb)):
            rest[comb[i] - 1] = 0
        for i in v_pos_matched:
            rest[i - 1] = 0
        for i in range(len(rest) - 1, -1, -1):
            if rest[i] == 0:
                del rest[i]
        for perm in permutations(rest):
            bad = False
            perm = list(perm)
            for i in range(0, len(t_pos_matched)):
                perm.insert(t_pos_matched[i] - 1, v_pos_matched[i])
            fixed_indices = 0
            for i in range(1, len(t_term)):
                if i in t_pos_unmatched and v_term[perm[i - 1]][0] in ['i', 'j', 'k', 'l', 'm']:
                    bad = True
                    break
                if i in t_pos_matched or i in t_pos_unmatched or v_term[perm[i - 1]][0] in ['i', 'j', 'k', 'l', 'm']:
                    fixed_indices += 1
            if bad == True:
                continue
            for i in range(0, excess):
                if v_term[comb[i]][0] in ['i', 'j', 'k', 'l', 'm']:
                    fixed_indices += 1
            coeff = t_term[0] * v_term[0]
            choices = copies - fixed_indices
            while choices > copies - (len(v_term) - 1):
                coeff *= choices
                choices -= 1
            temp.append(perm + list(comb))
            coeffs.append(coeff)
    # Return a list of terms
    # Each term is [coeff, [f1, f2, ...]]
    # Each f is a list of two or three operators
    for i in range(0, len(temp)):
        order = temp[i]
        term = [coeffs[i]]
        for j in range(0, len(order)):
            if j + 1 < len(t_term):
                correlator = [t_term[j + 1][1:]]
            else:
                correlator = [[]]
            correlator.append(v_term[order[j]][1:])
            if correlator[-1][-1] == oo:
                correlator.append([oo])
            else:
                correlator.append([])
            term.append(correlator)
        yield term

# Two operators having 2pt function (z2 - z3)**(-2*h) with many Ts inserted
# The list of positions where these appear should start at 4
# It would be better to use caching for this instead of naive recursion
def stress_tensor_correlator(pos, phis, h):
    if len(pos) == 0 and phis == True:
        return [[1, [2, 3, -2 * h]]]
    elif len(pos) == 0:
        return [[1]]
    ret = []
    pos2 = pos[:-1]
    temp = stress_tensor_correlator(pos2, phis, h)
    for i in range(0, len(pos2)):
        ret += multiply([[Rational(1, 2), [pos[-1], pos2[i], -4]]], stress_tensor_correlator(pos2[:i] + pos2[i + 1:], phis, h))
        ret += multiply([[2, [pos[-1], pos2[i], -2]]], temp)
        ret += multiply([[1, [pos[-1], pos2[i], -1]]], diff_sum(temp, pos2[i], 1))
    if phis == True:
        ret += multiply([[h, [2, pos[-1], -2]]], temp)
        ret += multiply([[h, [3, pos[-1], -2]]], temp)
        ret += multiply([[-1, [2, pos[-1], -1]]], diff_sum(temp, 2, 1))
        ret += multiply([[-1, [3, pos[-1], -1]]], diff_sum(temp, 3, 1))
    return ret

# Sets up the correlator above and takes contour integrals of it
def no_shortcut(corr, phis, h):
    derivs = 0
    t_ind = 4
    pos1 = []
    pos2 = []
    prefactor1 = [1]
    prefactor2 = [1]
    sign = Integer(1)
    if phis == True:
        num_phis = 1
    else:
        num_phis = 0
    for i in range(0, len(corr[0])):
        exponent = corr[0][i] + 1
        # This should always be true
        if exponent != 0:
            pos1.append(t_ind)
            prefactor1.append([1, t_ind, exponent])
            t_ind += 1
        else:
            print("Problem")
        sign *= (-Integer(1)) ** exponent
    for i in range(0, len(corr[1]) - num_phis):
        exponent = corr[1][i] + 1
        # This time we can spot a derivative
        if exponent != 0:
            pos2.append(t_ind)
            prefactor2.append([2, t_ind, exponent])
            t_ind += 1
        else:
            derivs += 1
        sign *= (-Integer(1)) ** exponent
    hack = (t_ind, tup(prefactor1[1:]), phis, derivs)
    # Differentiating after the first contour integral (it does not commute with the second) is fastest
    # We could also save time by checking the history for fewer derivatives
    if hack in history2:
        ret = history2[hack]
    else:
        ret = stress_tensor_correlator(pos1 + pos2, phis, h)
        ret = collect(ret)
        pos1.reverse()
        ret = multiply([prefactor1], ret)
        for v in pos1:
            ret = int_contour(ret, v, 1)
        if derivs > 0:
            ret = diff_sum(ret, 2, derivs, True)
        history2[hack] = ret
    prefactor2[0] *= sign
    pos2.reverse()
    ret = multiply([prefactor2], ret)
    for v in pos2:
        ret = int_contour(ret, v, 2)
    ret = collect(ret)
    return ret

def use_ward_id(corr, h):
    if corr[0] == []:
        # Things are easiest when z1 is missing
        ret = [[1, [2, 3, -2 * h]]]
        for i in range(len(corr[1]) - 2, -1, -1):
            mode = corr[1][i]
            sign = (-Integer(1)) ** mode
            ret = multiply([[-sign * h * (mode + 1), [2, 3, mode]]], ret) + multiply([[sign, [2, 3, mode + 1]]], diff_sum(ret, 3, 1))
        ret = collect(ret)
    elif corr[2] == []:
       # We have a 2pt function from the identity block when z3 is missing
       ret = no_shortcut(corr, False, h)
    else:
        # A 3pt function (nothing missing)
        if corr[1][0] == -1 or corr[1][0] == oo:
            ret = [[1, [2, 3, -2 * h]]]
            # Use a cheap trick when one position has only simple derivatives
            for i in range(len(corr[0]) - 1, -1, -1):
                mode = corr[0][i]
                sign = (-Integer(1)) ** mode
                ret = multiply([[-sign * h * (mode + 1), [1, 2, mode]]], ret) + multiply([[-sign * h * (mode + 1), [1, 3, mode]]], ret) + multiply([[sign, [1, 2, mode + 1]]], diff_sum(ret, 2, 1)) + multiply([[sign, [1, 3, mode + 1]]], diff_sum(ret, 3, 1))
            num_derivs = corr[1].count(-1)
            if num_derivs > 0:
                ret = diff_sum(ret, 2, num_derivs)
            ret = collect(ret)
        else:
            ret = no_shortcut(corr, True, h)
    return ret

def tvo(t_op, v_op, copies):
    t1 = time.time()
    ret = []
    for t_term in t_op:
        for v_term in v_op:
            #print((t_term, v_term))
            num_phis = str(v_term).count('oo')
            for term in decompose(t_term, v_term, copies, num_phis):
                product = [[term[0]]]
                for i in range(1, len(term)):
                    hack = tup(term[i])
                    if hack in history1:
                        product = multiply(history1[hack], product)
                    else:
                        result = use_ward_id(term[i], Rational(1, num_phis))
                        history1[hack] = result
                        product = multiply(result, product)
                ret += product
                ret = collect(ret)
    print(time.time() - t1, flush = True)
    return ret

mat = zeros(len(real_t), len(real_v))
for j in range(0, len(real_v)):
    for i in range(0, len(real_t)):
        expr = to_expression(tvo(real_t[i], real_v[j], n_val))
        if expr == 0:
            mat[i, j] = expr
            continue
        expr = expr._sympy_().factor()
        if expr == 0:
            mat[i, j] = expr
            continue
        sym_list = sorted(list(expr.free_symbols), key = str)
        z1 = sym_list[0]
        z2 = sym_list[1]
        z3 = sym_list[2]
        expr *= (z1 - z2) ** (2 * spin - 1) * (z1 - z3) * (z2 - z3)
        if "z" in str(expr):
            print("Not Polyakov")
        mat[i, j] = expr
    if mat._sympy_().rank() == len(real_t):
        print("Good")
        break
print(str(mat).replace(']', '},').replace('[', '{'))


==> anc/filter.py <==
#!/usr/bin/env python
from sympy.utilities.iterables import permutations, combinations
from sympy.polys.matrices import DomainMatrix
from symengine import *
import sympy
import sys

letter = "t"
spin = int(sys.argv[1])
n_val = int(sys.argv[2])
limit = max(spin, n_val) + 2
letter_dict = {'i': 1, 'j': 2, 'k': 3, 'l': 4, 'm': 5}

# The symmetry refined partition functions tell us how many operators are fake
# This code is about determining which operators these are
if n_val == 4:
    irrep_list = ["", "1", "2", "11", "111"]
    if spin == 6:
        fake = {"2": 1}
    elif spin == 8:
        fake = {"2": 2, "1": 1}
    elif spin == 9:
        fake = {"11": 1, "2": 2}
    else:
        fake = {}
elif n_val == 5:
    irrep_list = ["", "1", "2", "11", "21", "111"]
    if spin == 8:
        fake = {"2": 1}
    elif spin == 9:
        fake = {"21": 1}
    else:
        fake = {}
elif n_val == 6:
    irrep_list = ["", "1", "2", "11", "21", "111", "3", "22"]
    if spin == 8:
        fake = {"3": 1}
    else:
        fake = {}

ops = []
irreps = []
labels = []
for irrep in irrep_list:
    for i in range(0, 9999):
        exec(letter + str(i) + " = []")
    try:
        exec(open(letter + "_" + irrep + "_spin" + str(spin) + "_n" + str(n_val) + ".py").read())
    except:
        pass
    for i in range(0, 9999):
        exec("ops.append(" + letter + str(i) + ")")
        if ops[-1] == []:
            ops = ops[:-1]
            break
        else:
            irreps.append(irrep)
            labels.append("{" + letter + str(i) + ", " + irrep + "}")

def rank(mat):
    mat_fast = DomainMatrix.from_Matrix(mat).to_field()
    ns = mat_fast.nullspace().transpose().to_Matrix()
    return mat.cols - ns.cols

def hook(ytab, row, col):
    ret = ytab[row] - col
    for test in range(row + 1, len(ytab)):
        if ytab[test] > col and ytab[test] > 0:
            ret += 1
        else:
            break
    return ret

def dimension(ytab):
    ret = 1
    excess = 2*ytab[1] + ytab[2] + ytab[3] + ytab[4] + ytab[5]
    for i in range(0, excess):
        ret *= n_val - i
    for row in range(0, len(ytab)):
        if row == 0:
            lim = ytab[1]
        else:
            lim = ytab[row]
        for col in range(0, lim):
            ret /= hook(ytab, row, col)
    return ret

# Generates dim choices for what values the free indices can take where dim is the dimension of the irrep
def index_choices(irrep):
    i = 0
    ytab = [int(c) for c in irrep]
    indices = sum(ytab)
    dim = dimension([n_val - indices] + ytab + [0] * 5)
    for p in combinations(list(range(1, n_val + 1)), indices):
        i += 1
        if i > dim:
            return
        yield p

def tup(term):
    return tuple([tuple(s) for s in term[1:]])

def digit(x):
    if x == oo:
        return limit - 2
    else:
        return abs(x)

# Ending a list and moving onto a new copy is its own digit
def sorter(term):
    ret = 0
    place = 0
    for i in range(1, len(term)):
        for j in range(0, len(term[i])):
            ret += digit(term[i][j]) * (limit ** place)
            place += 1
        ret += (limit - 1) * (limit ** place)
        place += 1
    return ret

def prune_zero(op):
    i = 0
    while i < len(op):
        if op[i][0] == 0:
            del op[i]
        else:
            i += 1
    return op

def collect_adjacent(op):
    i = 1
    while i < len(op):
        if sorter(op[i - 1]) == sorter(op[i]):
            op[i - 1][0] += op[i][0]
            del op[i]
        else:
            i += 1
    return prune_zero(op)

def generate_term(term, ind):
    i = 1
    ret = []
    overall = []
    used_indices = []
    while i < len(term):
        if term[i][0] in ['i', 'j', 'k', 'l', 'm']:
            overall.append(term[i][:])
            #overall[-1][0] = letter_dict[term[i][0]]
            index = ind[letter_dict[term[i][0]] - 1]
            overall[-1][0] = index
            used_indices.append(index)
            del term[i]
        else:
            i += 1
    #for perm in permutations(list(range(len(overall) + 1, n_val + 1)), len(term) - 1):
    for perm in permutations(set(range(1, n_val + 1)) - set(used_indices), len(term) - 1):
        prod = overall[:]
        for i in range(0, len(perm)):
            prod.append(term[i + 1][:])
            prod[-1][0] = perm[i]
        prod = sorted(prod, key = lambda t: t[0])
        ret.append([term[0]] + prod)
    return ret

i = 0
basis = {}
new_ops = []
new_labels = []
for j in range(0, len(ops)):
    op = ops[j]
    irrep = irreps[j]
    for ind in index_choices(irrep):
        new_op = []
        for term in op:
            new_op = new_op + generate_term(term[:], ind)
        new_op = sorted(new_op, key = sorter)
        new_op = collect_adjacent(new_op)
        for term in new_op:
            if tup(term) not in basis.keys():
                basis[tup(term)] = i
                i += 1
        new_ops.append(new_op)
        new_labels.append(labels[j])

mat = sympy.zeros(len(basis), 0)
for i in range(0, len(new_ops)):
    op = new_ops[i]
    vec = sympy.zeros(len(basis), 1)
    for term in op:
        vec[basis[tup(term)]] = term[0]
    mat = mat.col_insert(mat.cols, vec)

target_rank = rank(mat)
for irrep in fake.keys():
    removed = 0
    for i in range(0, irreps.count(irrep)):
        j = 0
        mat2 = mat.copy()
        new_labels2 = new_labels[:]
        target_label = '{' + letter + str(i) + ', ' + irrep + '}'
        while j < mat2.cols:
            if new_labels2[j] == target_label:
                mat2.col_del(j)
                new_labels2 = new_labels2[:j] + new_labels2[j + 1:]
            else:
                j += 1
        if rank(mat2) == target_rank:
            mat = mat2
            new_labels = new_labels2
            print(target_label)
            removed += 1
        if removed >= fake[irrep]:
            break


==> anc/operators.py <==
#!/usr/bin/env python
from sympy.utilities.iterables import partitions, permutations
from sympy.polys.matrices import DomainMatrix
from sympy.combinatorics import Permutation
from symengine import *
import sympy

n = symbols('n')
x = symbols('x')
free_indices = ['i', 'j', 'k', 'l', 'm']

def fprint(s):
    print(s, flush = True)

def dim(mat):
    mat2 = numpy.array(mat).astype(numpy.float64)
    return mat2.shape[1] - numpy.linalg.matrix_rank(mat2)

def input_form(ans, mat, l, copies, irrep):
    if 'oo' in str(ans):
        name = 'v'
    else:
        name = 't'
    mat_fast = DomainMatrix.from_Matrix(mat).to_field()
    ns = mat_fast.nullspace().transpose().to_Matrix()
    outf = open(name + "_" + irrep + "_spin" + str(l) + "_n" + str(copies) + ".py", 'a')
    for c in range(ns.cols - 1, -1, -1):
        vec = ns.col(c)
        if check_vector(ans, vec, irrep) == False:
            break
        j = 0
        for i in range(0, len(ans)):
            sym = list(ans[i][0].free_symbols)[0]
            if int(str(sym)[1:]) > j:
                j += 1
            if vec[j] == 0:
                continue
            entry = ans[i][0].subs(sym, vec[j].factor())
            if 'n' in str(entry) or '/' not in str(entry):
                num = str(entry)
            else:
                parts = str(entry).split('/')
                num = "Rational(" + parts[0] + ", " + parts[1] + ")"
            outf.write(name + str(ns.cols - 1 - c) + ".append([" + num + ", " + str(ans[i][1:])[1:-1] + "])\n")
    outf.close()

# Check if this vector has some overlap with the desired irrep
# This just has to count the number of free indices because they are already forced to have the right symmetry
def check_vector(ansatz, vec, irrep):
    ind = 0
    num_free = 0
    for c in irrep:
        num_free += int(c)
    for i in range(0, len(vec)):
        for j in range(ind, len(ansatz)):
            if 'x' + str(i) + ',' in str(ansatz[j]):
                ind = j
                break
        if vec[i] == 0:
            continue
        num_here = 0
        for letter in free_indices:
            if letter in str(ansatz[ind]):
                num_here += 1
        if num_here >= num_free:
            return True
    return False

def count_good(ansatz, mat_slow, irrep):
    ret = 0
    mat_fast = DomainMatrix.from_Matrix(mat_slow).to_field()
    ns = mat_fast.nullspace().transpose().to_Matrix()
    for i in range(0, ns.cols):
        if check_vector(ansatz, ns.col(i), irrep):
            ret += 1
    return ret

# To spot null states most easily, we want L_{-2} to go right beside \phi
# Otherwise the rightmost L_{-n} should have the smallest n
def swap(num, h):
    if h == Rational(1, 4) and num == -1:
        return -2
    elif h == Rational(1, 4) and num == -2:
        return -1
    elif h == 1 and num == -1:
        #return -3
        return -2
    elif h == 1 and num == -2:
        #return -2
        return -3
    elif h == 1 and num == -3:
        return -1
    else:
        return num

# Assigns a base (level + 1) number to a product of generators
# Also makes sure the order is highest when \phi is involved
def order(product, level):
    if product != [] and product[-1] == oo:
        ret = (level + 1) ** level
        end = len(product) - 1
    else:
        ret = 0
        end = len(product)
    for i in range(1, end):
        ret += (-product[i]) * ((level + 1) ** (i - 1))
    if product[0] in free_indices:
        ind = free_indices.index(product[0])
        ret += (ind + 1) * (level + 1) ** end
    return ret

def prune_zero(expr):
    i = 0
    while i < len(expr):
        if expr[i][0] == 0:
            del expr[i]
        else:
            i += 1
    return expr

# This returns the expression but it is also destructive
def collect_adjacent(expr):
    i = 1
    while i < len(expr):
        if expr[i - 1][1:] == expr[i][1:]:
            expr[i - 1][0] += expr[i][0]
            del expr[i]
        else:
            i += 1
    return prune_zero(expr)

def permute(ansatz, perm, sign):
    ret = []
    for el in ansatz:
        ret.append([sign * el[0]] + deepcopy(el[1:]))
        for ind in range(1, len(ret[-1])):
            for c in range(0, len(free_indices)):
                if ret[-1][ind][0] == free_indices[c]:
                    ret[-1][ind][0] = perm[c]
                    break
    return ret

def conditional_add(ansatz, ansatz2, new, spin, sym_list):
    if new == []:
        return
    new = [[t[0]] + sorted(t[1:], key = lambda y: order(y, spin)) for t in new]
    new = sorted(new, key = lambda y: str(y[1:]))
    new = collect_adjacent(new)
    if new == []:
        return
    # Fake the adding of it
    test = []
    for el in ansatz + new:
        test.append([el[0]] + deepcopy(el[1:]))
    test = sorted(test, key = lambda y: str(y[1:]))
    test = collect_adjacent(test)
    mat = to_matrix(test, [], sym_list + [x])
    mat_fast = DomainMatrix.from_Matrix(mat).to_field()
    if mat_fast.nullspace().to_Matrix().rows > 0:
        return
    # Add it for real
    assigned = False
    sym = symbols('x' + str(len(sym_list)))
    sym_list.append(sym)
    for i in range(0, len(new)):
        new[i][0] = new[i][0].subs(x, sym)
        ansatz.append(new[i])
        if assigned == False and str(new[i][0])[0] != '-':
            assigned = True
            ansatz2.append([sym] + deepcopy(new[i][1:]))
        fprint(ansatz[-1])

def deepcopy(x):
    return [y[:] for y in x]

# Empty products are sums of 1 over indices not taken by the full products
def remove_empties(expr, copies, level):
    # Handle the sums first
    for term in expr:
        i = 0
        f1 = 1
        f2 = copies - len(term) + 2
        while i < len(term):
            if term[i] == ['S']:
                f1 *= f2
                f2 += 1
                del term[i]
            else:
                i += 1
        term[0] *= f1
    additions = []
    # Next handle indices attached to nothing
    for term1 in expr:
        i = 0
        while i < len(term1):
            if term1[i] in [[c] for c in free_indices]:
                letter = term1[i][0]
                del term1[i]
                # There is still a free index left which was assumed to be different
                overlap = False
                for c in free_indices:
                    if c in str(term1):
                        overlap = True
                        break
                if overlap == True and 'S' not in str(term1):
                    continue
                for j in range(1, len(term1)):
                    target = deepcopy(term1[1:])
                    if target[j - 1][0] != 'S':
                        continue
                    target.append(target[j - 1][:])
                    target[-1][0] = letter
                    del target[j - 1]
                    target = sorted(target, key = lambda x: order(x, level))
                    found = False
                    for term2 in expr:
                        if term2[1:] == target:
                            term2[0] -= term1[0]
                            found = True
                            break
                    if found == False:
                        additions.append([-term1[0]] + target)
                        #print(term1)
                        #print(expr)
                break
            i += 1
    return expr + additions

# A miniature version of the simplify function which handles things like L_{-1} L_{-3}
# Using BPZ on this gives L_{-1} L_{-2} L_{-1} but further reordering generates L_{-1} L_{-3} again
# Infinite recursion is avoided by solving for an L_{-n} string which appears on both sides of the equation
def handle_null(product):
    expr = [[2, product[:-2] + [-2, -1, oo]], [-Rational(1, 2), product[:-2] + [-1, -1, -1, oo]]]
    #expr = [[Rational(2, 3), product[:-2] + [-1, -2, oo]], [-Rational(1, 6), product[:-2] + [-1, -1, -1, oo]]]
    affected = True
    while affected:
        expr_new = []
        affected = False
        for term in expr:
            reorder = 0
            for j in range(1, len(term[1])):
                if term[1][j - 1] > 0 and term[1][j] == oo:
                    reorder = 1
                elif term[1][j - 1] == 0 and term[1][j] == oo:
                    reorder = 2
                elif term[1][j - 1] == -3 and term[1][j] == oo:
                    reorder = 4
                elif swap(term[1][j - 1], 1) > swap(term[1][j], 1) and term[1][j] != oo:
                    reorder = 5
                if reorder > 0:
                    affected = True
                    break
            if reorder == 1:
                reorder = 1
            elif reorder == 2:
                term_scaled = [term[0], term[1][:j - 1] + term[1][j:]]
                expr_new.append(term_scaled)
            elif reorder == 4:
                # This is the part which is different
                coeff = 1 - term[0]
                if term[1] == product:
                    expr_new = []
                    for term2 in expr:
                        if term2 == term:
                            continue
                        term2[0] *= coeff
                        expr_new.append(term2)
                else:
                    fprint("Problem")
            elif reorder == 5:
                term_rev = [term[0], term[1][:j - 1] + [term[1][j], term[1][j - 1]] + term[1][j + 1:]]
                term_com = [term[0] * (term[1][j - 1] - term[1][j]), term[1][:j - 1] + [term[1][j] + term[1][j - 1]] + term[1][j + 1:]]
                expr_new.append(term_rev)
                expr_new.append(term_com)
                if term[1][j] + term[1][j - 1] == 0 and term[1][j] ** 3 != term[1][j]:
                    term_cen = [term[0] * Rational(1, 12) * (term[1][j - 1] ** 3 - term[1][j - 1]), term[1][:j - 1] + term[1][j + 1:]]
                    expr_new.append(term_cen)
            else:
                expr_new.append(term)
        expr = expr_new
    return expr

# The main code for moving annihilation operators to the right
# The central charge is fixed at 1 for now
# Null state conditions are hard so these have to be at levels 2 or 3
def simplify(expr, level, h, copies):
    affected = True
    while affected:
        expr_new = []
        affected = False
        for term in expr:
            for i in range(len(term) - 1, 0, -1):
                reorder = 0
                # Put this check outside the loop instead of inside to deal with trivial products
                if len(term[i]) > 1 and term[i][-1] >= -1 and term[i][-1] != oo:
                    affected = True
                    reorder = 1
                for j in range(2, len(term[i])):
                    if reorder == 1:
                        reorder = 1
                    elif term[i][j - 1] > 0 and term[i][j] == oo:
                        reorder = 1
                    elif term[i][j - 1] == 0 and term[i][j] == oo:
                        reorder = 2
                    elif term[i][j - 1] == -2 and term[i][j] == oo and h == Rational(1, 4):
                        reorder = 3
                    elif term[i][j - 1] == -3 and term[i][j] == oo and h == 1:
                        reorder = 4
                    elif term[i][-1] == oo and swap(term[i][j - 1], h) > swap(term[i][j], h):
                        reorder = 5
                    elif term[i][-1] != oo and term[i][j - 1] > term[i][j]:
                        reorder = 5
                    if reorder > 0:
                        affected = True
                        break
                if affected:
                    break
            if reorder == 1:
                reorder = 1
            elif reorder == 2:
                term_scaled = term[:i] + [term[i][:j - 1] + term[i][j:]] + term[i + 1:]
                term_scaled[0] *= h
                expr_new.append(term_scaled)
            elif reorder == 3:
                # Use the level 2 null state condition
                term_equiv = term[:i] + [term[i][:j - 1] + [-1, -1] + term[i][j:]] + term[i + 1:]
                expr_new.append(term_equiv)
            elif reorder == 4:
                # Try to prevent an infinite loop with the level 3 null state condition
                replacement = handle_null(term[i])
                for term2 in replacement:
                    term_equiv = [term[0] * term2[0]]
                    for j in range(1, len(term)):
                        if j == i:
                            term_equiv.append(term2[1])
                        else:
                            term_equiv.append(term[j])
                    expr_new.append(term_equiv)
            elif reorder == 5:
                # Use the Virasoro algebra
                term_rev = term[:i] + [term[i][:j - 1] + [term[i][j], term[i][j - 1]] + term[i][j + 1:]] + term[i + 1:]
                term_com = term[:i] + [term[i][:j - 1] + [term[i][j] + term[i][j - 1]] + term[i][j + 1:]] + term[i + 1:]
                term_com[0] *= term[i][j - 1] - term[i][j]
                expr_new.append(term_rev)
                expr_new.append(term_com)
                if term[i][j] + term[i][j - 1] == 0 and term[i][j] ** 3 != term[i][j]:
                    term_cen = term[:i] + [term[i][:j - 1] + term[i][j + 1:]] + term[i + 1:]
                    term_cen[0] *= Rational(1, 12) * (term[i][j - 1] ** 3 - term[i][j - 1])
                    expr_new.append(term_cen)
            else:
                expr_new.append(term)
        expr = collect_adjacent(expr_new)
    expr = [[t[0]] + sorted(t[1:], key = lambda x: order(x, level)) for t in expr]
    expr = remove_empties(expr, copies, level)
    expr = collect_adjacent(expr)
    expr = sorted(expr, key = lambda x: str(x[1:]))
    expr = collect_adjacent(expr)
    return expr

# Separate products of generators are understood to all use different indices
# There cannot be too many of them if the number of copies is finite
def remove_redundancy(terms, copies):
    i = 0
    while i < len(terms):
        count = 0
        for v in terms[i]:
            count += terms[i][v]
            if copies != n and count > copies:
                del terms[i]
                i -= 1
                break
        i += 1
    return terms

# To get the rank of a small matrix or a basis for its kernel, use sympy
# To get the rank of a large matrix, make it numerical and use numpy
# To get a basis for the kernel of a large matrix, maybe copy it into mathematica
def to_matrix(l1_ansatz, l2_ansatz, sym_list):
    mat = sympy.zeros(len(l1_ansatz) + len(l2_ansatz), len(sym_list))
    for i in range(0, len(l1_ansatz)):
        for sym in l1_ansatz[i][0].free_symbols:
            if sym == n:
                continue
            elif sym == x:
                j = -1
            else:
                j = int(str(sym)[1:])
            mat[i, j] = l1_ansatz[i][0].expand().coeff(sym)
    for i in range(0, len(l2_ansatz)):
        for sym in l2_ansatz[i][0].free_symbols:
            if sym == n:
                continue
            elif sym == x:
                j = -1
            else:
                j = int(str(sym)[1:])
            mat[len(l1_ansatz) + i, j] = l2_ansatz[i][0].expand().coeff(sym)
    return mat

def insert_12(ansatz):
    l1_ansatz = []
    l2_ansatz = []
    for term in ansatz:
        for i in range(1, len(term)):
            new_term1 = [term[0]]
            new_term2 = [term[0]]
            for j in range(1, len(term)):
                if j == i:
                    new_term1.append([term[j][0]] + [1] + term[j][1:])
                    new_term2.append([term[j][0]] + [2] + term[j][1:])
                else:
                    new_term1.append(term[j])
                    new_term2.append(term[j])
            l1_ansatz.append(new_term1)
            l2_ansatz.append(new_term2)
    return (l1_ansatz, l2_ansatz)

def m_tuples_under_n(m, n, limits = []):
    if limits == []:
        limits = [999] * m
    old_ret = [[i] for i in range(0, min(limits[0], n) + 1)]
    for i in range(0, m - 1):
        ret = []
        for el in old_ret:
            for j in range(0, min(limits[i + 1], n - sum(el)) + 1):
                ret.append(el + [j])
        old_ret = ret
    # Remove the one with all 0s
    return old_ret[1:]

def vector_partitions(vectors, target):
    old_ret = [{}]
    old_target = ImmutableMatrix(target)
    for v in vectors:
        ret = []
        new_v = ImmutableMatrix(v)
        for old_term in old_ret:
            new_target = old_target
            for old_v in old_term:
                new_target -= old_v * old_term[old_v]
            i = 0
            while min(new_target - i * new_v) >= 0:
                new_term = old_term.copy()
                new_term[new_v] = i
                ret.append(new_term)
                i += 1
        old_ret = ret
    ret = []
    # Remove partitions which do not reach the target
    # Also convert to tuples and remove 0 to clean up notation
    for old_term in old_ret:
        new_target = 0 * old_target
        for v in old_term:
            new_target += v * old_term[v]
        if new_target != old_target:
            continue
        new_term = {}
        for v in old_term:
            val = old_term[v]
            if val == 0:
                continue
            new_term[tuple(v)] = val
        ret.append(new_term)
    return ret

# Start off by generating permutations of the rows separately where we do not keep track of sign
# Then for each one, we generate permutations with respect to the columns keeping signs
def ytab_permutations(irrep):
    start = 0
    row_perms = [[]]
    for row in irrep:
        new_row_perms = []
        end = start + int(row)
        for el in row_perms:
            for perm in permutations(free_indices[start:end]):
                new_row_perms.append(el[:] + list(perm))
        row_perms = new_row_perms
        start = end
    ret = []
    # Give them all signs
    for perm in row_perms:
        ret.append([perm[:], 1])
    for col in range(0, int(irrep[0])):
        c = 0
        start = 0
        indices_in_col = []
        while c < len(irrep) and int(irrep[c]) > col:
            indices_in_col.append(free_indices[start + col])
            start += int(irrep[c])
            c += 1
        new_ret = []
        hack = {k: v for v, k in enumerate(indices_in_col)}
        for el in ret:
            for perm in permutations(indices_in_col):
                new_el = [el[0][:], el[1]]
                for i in range(0, len(new_el[0])):
                    if new_el[0][i] in indices_in_col:
                        new_el[0][i] = perm[hack[new_el[0][i]]]
                new_ret.append(new_el)
                new_ret[-1][-1] *= Permutation([hack[k] for k in perm]).signature()
        ret = new_ret
    return ret

def tuples_by_sum(length, min_vals, max_vals, max_sum):
    ret = [[]]
    for i in range(0, length):
        new_ret = []
        for el in ret:
            for j in range(min_vals[i], min(max_vals[i], max_sum - sum(el))):
                new_ret.append(el[:] + [j])
        ret = new_ret
    return ret

# This takes a tuple which says how many units of spin go with each free index
# It then builds an L string using partitions of this number of units and returns once all are generated
def strings_by_tuple(tup, omits):
    ret = [[]]
    for i in range(0, len(tup)):
        new_ret = []
        parts = partitions(tup[i])
        for el in ret:
            for p in parts:
                if omits[i] in p:
                    continue
                q = []
                for a in p:
                    q += [-a] * p[a]
                new_ret.append(el + [q])
        ret = new_ret
    return ret

# It might be possilbe to absorb this into the function below as with sigma and epsilon
def singlet_currents(spin, copies):
    if spin == 0:
        yield []
        return
    for p in partitions(spin):
        # It is easy to account for the null state from L_{-1}
        if 1 in p:
            continue
        modes = list(p.keys())
        degree = list(p.values())
        vectors = m_tuples_under_n(len(degree), 999, degree)
        terms = vector_partitions(vectors, degree)
        terms = remove_redundancy(terms, copies)
        # Put ansantz in a more explicit form for acting with generators
        for term in terms:
            product = []
            for poly in term:
                l_string = ['S']
                for i in range(0, len(poly)):
                    l_string += [-modes[i]] * int(poly[i])
                product += [l_string] * term[poly]
            product = sorted(product, key = lambda x: order(x, spin))
            yield product

# The irrep must be a string where each letter gives the number of boxes in that row... say "31"
# Adding support for row lengths that have more than one decimal digit should be trivial
def currents(spin, copies, irrep):
    ansatz = []
    ansatz2 = []
    sym_list = []
    if irrep == "0":
        height = 0
    else:
        height = len(irrep)
    max_free = sum([int(c) for c in irrep])
    min_free = max_free - int(irrep[0])
    for num_free in range(min_free, max_free + 1):
        for tup in tuples_by_sum(num_free, [2] * num_free, [999] * num_free, spin + 1):
            singlet_part = list(singlet_currents(spin - sum(tup), copies))
            for l_string in strings_by_tuple(tup, [1] * num_free):
                for sing in singlet_part:
                    if copies != n and len(sing) + len(tup) > copies:
                        continue
                    limits = [int(c) + 1 for c in irrep]
                    for deletion in tuples_by_sum(height, [0] * height, limits, max_free - num_free + 1):
                        if sum(deletion) != max_free - num_free:
                            continue
                        new = []
                        for perm, sign in ytab_permutations(irrep):
                            ind = 0
                            start = 0
                            non_sing = [sign * x]
                            for row in range(0, height):
                                end = start + int(irrep[row])
                                for i in range(start, end - deletion[row]):
                                    non_sing.append([perm[i]] + l_string[ind])
                                    ind += 1
                                start = end
                            new.append(non_sing + sing)
                        conditional_add(ansatz, ansatz2, new, spin, sym_list)
    l1_ansatz0, l2_ansatz0 = insert_12(ansatz2)
    l1_ansatz0 = simplify(l1_ansatz0, spin - 1, 0, copies)
    l1_ansatz = [[el[0]] + deepcopy(el[1:]) for el in l1_ansatz0]
    for perm in ytab_permutations(irrep):
        if perm[0] == free_indices[:len(perm[0])]:
            continue
        l1_ansatz += permute(l1_ansatz0, perm[0], perm[1])
    l1_ansatz = [[t[0]] + sorted(t[1:], key = lambda x: order(x, spin - 1)) for t in l1_ansatz]
    l1_ansatz = sorted(l1_ansatz, key = lambda x: str(x[1:]))
    l1_ansatz = collect_adjacent(l1_ansatz)
    l2_ansatz0 = simplify(l2_ansatz0, spin - 2, 0, copies)
    l2_ansatz = [[el[0]] + deepcopy(el[1:]) for el in l2_ansatz0]
    for perm in ytab_permutations(irrep):
        if perm[0] == free_indices[:len(perm[0])]:
            continue
        l2_ansatz += permute(l2_ansatz0, perm[0], perm[1])
    l2_ansatz = [[t[0]] + sorted(t[1:], key = lambda x: order(x, spin - 2)) for t in l2_ansatz]
    l2_ansatz = sorted(l2_ansatz, key = lambda x: str(x[1:]))
    l2_ansatz = collect_adjacent(l2_ansatz)
    return (ansatz, to_matrix(l1_ansatz, l2_ansatz, sym_list))

def singlet_divergences(spin, copies, phi_degree, null_level):
    if spin == 0:
        yield []
        return
    for p in partitions(spin - 1):
        modes = list(p.keys())
        degree = list(p.values())
        limits = list(p.values())
        # The operators \phi are also being symmetrized
        # Squaring, cubing, etc one of them is undefined
        degree.append(phi_degree)
        limits.append(1)
        vectors = m_tuples_under_n(len(degree), 999, limits)
        if null_level in modes:
            i = 0
            pos = modes.index(null_level)
            # A copy of L_{-n} acting on the same copy of \phi can be removed
            # The null state condition trades this for other stuff in the basis
            while i < len(vectors):
                if vectors[i][-1] > 0 and vectors[i][pos] > 0:
                    del vectors[i]
                else:
                    i += 1
        if 1 in modes:
            i = 0
            pos = modes.index(1)
            # Terms where L_{-1} does not appear beside \phi are bad for one of two reasons
            # They are independent if and only if there are enough copies for L_{-1} to hit the vacuum
            while i < len(vectors):
                if vectors[i][-1] == 0 and vectors[i][pos] > 0:
                    del vectors[i]
                else:
                    i += 1
        terms = vector_partitions(vectors, degree)
        terms = remove_redundancy(terms, copies)
        # Put ansantz in a more explicit form for acting with generators
        # Represent \phi with oo and make sure it comes last
        for term in terms:
            product = []
            for poly in term:
                l_string = ['S']
                for i in range(0, len(poly) - 1):
                    l_string += [-modes[i]] * int(poly[i])
                if poly[-1] > 0:
                    l_string.append(oo)
                product += [l_string] * term[poly]
            product = sorted(product, key = lambda x: order(x, spin - 1))
            yield product

def divergences(spin, copies, irrep):
    ansatz = []
    ansatz2 = []
    sym_list = []
    if irrep == "0":
        height = 0
    else:
        height = len(irrep)
    max_free = sum([int(c) for c in irrep])
    min_free = max_free - int(irrep[0])
    for num_free in range(min_free, max_free + 1):
        for num_phis in range(0, min(4, num_free) + 1):
            for tup in tuples_by_sum(num_free, [0] * num_phis + [2] * (num_free - num_phis), [999] * num_free, spin):
                singlet_part = list(singlet_divergences(spin - sum(tup), copies, 4 - num_phis, 2))
                for l_string in strings_by_tuple(tup, [2] * num_phis + [1] * (num_free - num_phis)):
                    l_string_with_phi = l_string[:num_phis]
                    l_string_without_phi = l_string[num_phis:]
                    for sing in singlet_part:
                        if copies != n and len(sing) + len(tup) > copies:
                            continue
                        limits1 = [int(c) + 1 for c in irrep]
                        for deletion in tuples_by_sum(height, [0] * height, limits1, max_free - num_free + 1):
                            if sum(deletion) != max_free - num_free:
                                continue
                            limits2 = [int(irrep[i]) - deletion[i] + 1 for i in range(0, height)]
                            for sprinkling in tuples_by_sum(height, [0] * height, limits2, num_phis + 1):
                                if sum(sprinkling) != num_phis:
                                    continue
                                new = []
                                for perm, sign in ytab_permutations(irrep):
                                    ind1 = 0
                                    ind2 = 0
                                    start = 0
                                    non_sing = [sign * x]
                                    for row in range(0, height):
                                        end = start + int(irrep[row])
                                        for i in range(start, end - deletion[row]):
                                            if i - start < sprinkling[row]:
                                                non_sing.append([perm[i]] + l_string_with_phi[ind1] + [oo])
                                                ind1 += 1
                                            else:
                                                non_sing.append([perm[i]] + l_string_without_phi[ind2])
                                                ind2 += 1
                                        start = end
                                    new.append(non_sing + sing)
                                conditional_add(ansatz, ansatz2, new, spin, sym_list)
    l1_ansatz0, l2_ansatz0 = insert_12(ansatz2)
    l1_ansatz0 = simplify(l1_ansatz0, spin - 2, Rational(1, 4), copies)
    l1_ansatz = [[el[0]] + deepcopy(el[1:]) for el in l1_ansatz0]
    for perm in ytab_permutations(irrep):
        if perm[0] == free_indices[:len(perm[0])]:
            continue
        l1_ansatz += permute(l1_ansatz0, perm[0], perm[1])
    l1_ansatz = [[t[0]] + sorted(t[1:], key = lambda x: order(x, spin - 2)) for t in l1_ansatz]
    l1_ansatz = sorted(l1_ansatz, key = lambda x: str(x[1:]))
    l1_ansatz = collect_adjacent(l1_ansatz)
    l2_ansatz0 = simplify(l2_ansatz0, spin - 3, Rational(1, 4), copies)
    l2_ansatz = [[el[0]] + deepcopy(el[1:]) for el in l2_ansatz0]
    for perm in ytab_permutations(irrep):
        if perm[0] == free_indices[:len(perm[0])]:
            continue
        l2_ansatz += permute(l2_ansatz0, perm[0], perm[1])
    l2_ansatz = [[t[0]] + sorted(t[1:], key = lambda x: order(x, spin - 3)) for t in l2_ansatz]
    l2_ansatz = sorted(l2_ansatz, key = lambda x: str(x[1:]))
    l2_ansatz = collect_adjacent(l2_ansatz)
    return (ansatz, to_matrix(l1_ansatz, l2_ansatz, sym_list))


